Build your own tensor network library: DMRjulia I. Basic library for the density matrix renormalization group

An introduction to the density matrix renormalization group is contained here, including coding examples. The focus of this code is on basic operations involved in tensor network computations, and this forms the foundation of the DMRjulia library. Algorithmic complexity, measurements from the matrix product state, convergence to the ground state, and other relevant features are also discussed. The present document covers the implementation of operations for dense tensors into the Julia language. The code can be used as an educational tool to understand how tensor network computations are done in the context of entanglement renormalization or as a template for other codes in low level languages. A comprehensive Supplemental Material is meant to be a "Numerical Recipes" style introduction to the core functions and a simple implementation of them. The code is fast enough to be used in research and can be used to make new algorithms.

==> code/DMRjulia.jl <==
#########################################################################
#
#  Density Matrix Renormalization Group (and other methods) in julia (DMRjulia)
#                              v1.0
#
#########################################################################
# Made by Thomas E. Baker (2021)
# See accompanying license with this program
# This code is native to the julia programming language (v1.5.4+)
#

println("_________  _________ _       _ _")
println("|     \\  \\/  || ___ (_)     | (_)")
println("| | | | .  . || |_/ /_ _   _| |_  __ _ ")
println("| | | | |\\/| ||    /| | | | | | |/ _` |")
println("| |/ /| |  | || |\\ \\| | |_| | | | (_| |")
println("|___/ \\_|  |_/\\_| \\_| |\\__,_|_|_|\\__,_|")
println("                   _/ |                ")
println("                  |__/                 ")
println("version 1.0")
println("(made for julia v1.5.4 (March 11, 2021), see included license)")
println()
println("Code: https://github.com/bakerte/dmrjulia ")
println()
println("Documentation: https://arxiv.org/abs/1911.11566 (introduction in French/English)")
println("          and  (basics of the library)")
println("          and  (computations with Abelian quantum numbers)")
println("          and  (algorithms for DMRG)")
#println("          and  (advanced tensor network algorithms)")
#println("          and  (classical tensor network algorithms)")
println("Funding for this program is graciously provided by:")
println("   + Institut quantique (Universit\'e de Sherbrooke)")
println("   + Canada First Research Excellence Fund (CFREF)")
println("   + US-UK Fulbright Commission (Bureau of Education and Cultural Affairs from the United States Department of State)")
println("   + University of York")

import LinearAlgebra

juliathreads = Threads.nthreads()
println("julia threads: ",juliathreads)
LinearAlgebra.BLAS.set_num_threads(juliathreads)
#println("BLAS threads (set in DMRjulia.jl): ",juliathreads)
#println("BLAS threads: ",ccall((:openblas_get_num_threads64_, Base.libblas_name), Cint, ()))
println()
println("       Running the julia kernel with --check-bounds=no can decrease runtimes by 20%")
println()

module DMRjulia
import LinearAlgebra
#import ArrayFire

  filepath = "lib/"

  include(join([filepath,"shuffle.jl"]))
  export shuffle
#=
  include(join([filepath,"tensor.jl"]))
  export tensor

  include(join([filepath,"QN.jl"]))
  export QN
  include(join([filepath,"Qtensor.jl"]))
  export Qtensor
  include(join([filepath,"Qtask.jl"]))
  export Qtask

  include(join([filepath,"contractions.jl"]))
  export contractions
  include(join([filepath,"decompositions.jl"]))
  export decompositions

  include(join([filepath,"Opt.jl"]))
  export Opt
  include(join([filepath,"MPutil.jl"]))
  export MPutil
  include(join([filepath,"MPmaker.jl"]))
  export MPmaker


  include(join([filepath,"tensornetwork.jl"]))
  export tensornetwork


  filepath = "algs/"

  include(join([filepath,"optimizeMPS.jl"]))
  export optimizeMPS


  include(join([filepath,"Krylov.jl"]))
  export Krylov




  include(join([filepath,"DMRG.jl"]))
  export DMRG

  include(join([filepath,"krylovblock.jl"]))
  export krylovblock
  include(join([filepath,"multiDMRG.jl"]))
  export multiDMRG


  include(join([filepath,"parallelDMRG.jl"]))
  export parallelDMRG

  include(join([filepath,"time.jl"]))
  export mpstime
  include(join([filepath,"infinite.jl"]))
  export infinite

  include(join([filepath,"classicalTN.jl"]))
  export classicalTN

  #student projects
  include(join([filepath,"CQED.jl"]))
  export CQED
#  include(join([filepath,"DMFT.jl"]))
#  export DMFT
  include(join([filepath,"tJboson.jl"]))
  export tJboson
=#

end

#using .DMRjulia
#using .shuffle
#using .tensor
#using .QN
#using .Qtensor
#using .Qtask
#using .contractions
#using .decompositions
#using .Opt
#using .MPutil
#using .MPmaker


#using .Krylov

#using .optimizeMPS



#using .DMRG
#using .krylovblock
#using .multiDMRG
#using .parallelDMRG


#using .tensornetwork
#using .classicalTN

#using .mpstime
#using .infinite

#using .CQED
##using .DMFT
#using .tJboson


==> code/lib/MPmaker/Lupdate_.jl <==
function  Lupdate(Lenv::X,dualpsi::Y,psi::Y,mpo::Z...) where {X <: Union{Qtens{A,Q},Array{A,3},tens{A}}, Y <: Union{Qtens{B,Q},Array{B,3},tens{B}},Z <: Union{Qtens{W,Q},Array{W,4},tens{W}}} where {A <: Number, B <: Number, W <: Number, Q <: Qnum}
  nMPOs = length(mpo)
  nLsize = nMPOs+2
  tempLenv = contractc(Lenv,1,dualpsi,1)
  for j = 1:nMPOs
    tempLenv = contract(tempLenv,[1,nLsize],mpo[j],[1,3])
  end
  return contract(tempLenv,[1,nLsize],psi,[1,2])
end
export Lupdate

function Lupdate!(i::Integer,Lenv::Env,dualpsi::MPS,psi::MPS,mpo::MPO...) where B <: TensType
  Lenv[i+1] = Lupdate(Lenv[i],dualpsi[i],psi[i],[mpo[a][i] for a = 1:length(mpo)]...)
  nothing
end

function Lupdate!(i::Integer,Lenv::Env,psi::MPS,mpo::MPO...) where B <: TensType
  Lupdate!(i,Lenv,psi,psi,mpo...)
end
export Lupdate!

==> code/lib/MPmaker/MPmaker.jl <==
module MPmaker
using ..tensor
using ..QN
using ..Qtensor
using ..Qtask
using ..contractions
using ..decompositions
using ..MPutil

...

end

==> code/lib/MPmaker/Rupdate_.jl <==
function  Rupdate(Renv::X,dualpsi::Y,psi::Y,mpo::Z...) where {X <: Union{Qtens{A,Q},Array{A,3},tens{A}}, Y <: Union{Qtens{B,Q},Array{B,3},tens{B}},Z <: Union{Qtens{W,Q},Array{W,4},tens{W}}} where {A <: Number, B <: Number, W <: Number, Q <: Qnum}
  nMPOs = length(mpo)
  nRsize = nMPOs+2
  tempRenv = contract(Renv,1,psi,3)
  for j = 1:nMPOs
    tempRenv = contract(tempRenv,[nRsize+1,1],mpo[j],[2,4])
  end
  return contractc(tempRenv,[nRsize+1,1],dualpsi,[2,3])
end
export Rupdate

function Rupdate!(i::Integer,Renv::Env,dualpsi::MPS,psi::MPS,mpo::MPO...) where B <: TensType
  Renv[i-1] = Rupdate(Renv[i],dualpsi[i],psi[i],[mpo[a][i] for a = 1:length(mpo)]...)
  nothing
end

"""
    Rupdate!(i,Renv,psi,mpo)

Updates right environment's (`Renv`) `i`-1 site from info on the site `i` based on MPS (`psi) and MPO (`mpo`)
"""
function Rupdate!(i::Integer,Renv::Env,psi::MPS,mpo::MPO...) where B <: TensType
  Rupdate!(i,Renv,psi,psi,mpo...)
end
export Rupdate!

==> code/lib/MPmaker/applyMPO.jl <==
function applyMPO(psi::MPS,H::MPO;m::intType=0,cutoff::Float64=0.)::MPS
  if m == 0
    m = maximum([size(psi[i],ndims(psi[i])) for i = 1:size(psi.A,1)])
  end

  thissize = size(psi,1)
  newpsi = [contract([1,3,4,2,5],psi[i],2,H[i],2) for i = 1:thissize]

  finalpsi = Array{TensType,1}(undef,thissize)
  finalpsi[thissize] = reshape!(newpsi[thissize],[[1],[2],[3],[4,5]],merge=true)

  for i = thissize:-1:2
    currTens = finalpsi[i]
    newsize = size(currTens)
    
    temp = reshape!(currTens,[[1,2],[3,4]])
    U,D,V = svd(temp,m = m,cutoff=cutoff)
    finalpsi[i] = reshape!(V,size(D,1),newsize[3],newsize[4],merge=true)
    tempT = contract(U,2,D,1)
    
    finalpsi[i-1] = contract(newpsi[i-1],[4,5],tempT,1)
  end
  finalpsi[1] = reshape!(finalpsi[1],[[1,2],[3],[4]],merge=true)
  return MPS(finalpsi,1)
end
export applyMPO

==> code/lib/MPmaker/boundarymove.jl <==
function boundaryMove(dualpsi::MPS,psi::MPS,i::Integer,mpo::MPO,Lenv::Env,Renv::Env)
  newpsi = copy(psi)
  newdualpsi = copy(dualpsi)
  newLenv = copy(Lenv)
  newRenv = copy(Renv)
  boundaryMove!(newdualpsi,newpsi,i,mpo,newLenv,newRenv)
  return newdualpsi,newpsi,newLenv,newRenv
end

function boundaryMove(psi::MPS,i::Integer,mpo::MPO,Lenv::Env,Renv::Env)
  newpsi = copy(psi)
  newLenv = copy(Lenv)
  newRenv = copy(Renv)
  boundaryMove!(newpsi,newpsi,i,mpo,newLenv,newRenv)
  return newpsi,newLenv,newRenv
end
export boundaryMove

==> code/lib/MPmaker/boundarymove_.jl <==
  function boundaryMove!(psi::MPS,i::Integer,Lenv::Env,
                          Renv::Env,mpo::MPO...;mover::Function=move!)
    origoc = psi.oc
    if origoc < i
      mover(psi,i)
      for w = origoc:i-1
        Lupdate!(w,Lenv,psi,mpo...)
      end
    elseif origoc > i
      mover(psi,i)
      for w = origoc:-1:i+1
        Rupdate!(w,Renv,psi,mpo...)
      end
    end
    nothing
  end

  function boundaryMove!(dualpsi::MPS,psi::MPS,i::Integer,Lenv::Env,
                          Renv::Env,mpo::MPO...;mover::Function=move!)
    origoc = psi.oc
    if origoc < i
      mover(psi,i)
      mover(dualpsi,i)
      for w = origoc:i-1
        Lenv[w+1] = Lupdate(Lenv[w],dualpsi[w],psi[w],[mpo[a][w] for a = 1:length(mpo)]...)
      end
    elseif origoc > i
      mover(psi,i)
      mover(dualpsi,i)
      for w = origoc:-1:i+1
        Renv[w-1] = Rupdate(Renv[w],dualpsi[w],psi[w],[mpo[a][w] for a = 1:length(mpo)]...)
      end
    end
    nothing
  end
  export boundaryMove!

==> code/lib/MPmaker/convert2MPO.jl <==
  function convert2MPO(H::AbstractArray,physSize::Array{Y,1},Ns::intType;
                       lower::Bool=true,regtens::Bool=false)::MPO where {X <: Integer, Y <: Integer}
    retType = typeof(prod(a->eltype(H[a])(1),1:Ns))
    finalMPO = Array{Array{retType,4},1}(undef,Ns)
    for i = 1:Ns
      thisH = lower ? H[i] : transpose(H[i])
      states = physSize[(i-1)%size(physSize,1) + 1]
      a1size = div(size(thisH,1),states) #represented in LEFT link indices
      a2size = div(size(thisH,2),states) #represented in RIGHT link indices
      P = eltype(thisH)

      currsize = [a1size,states,states,a2size]
      G = Array{P,4}(undef,currsize...)
      
      Threads.@threads for m = 1:a2size
        for k = 1:states
          for j = 1:states
            @simd for l = 1:a1size
              G[l,j,k,m] = thisH[j + (l-1)*states, k + (m-1)*states]
            end
          end
        end
      end
      
      finalMPO[i] = G
    end
    if lower
      finalMPO[1] = finalMPO[1][end:end,:,:,:]
      finalMPO[end] = finalMPO[end][:,:,:,1:1]
    else
      finalMPO[1] = finalMPO[1][1:1,:,:,:]
      finalMPO[end] = finalMPO[end][:,:,:,end:end]
    end
    return MPO(finalMPO,regtens=regtens)
  end

  function convert2MPO(H::AbstractArray,physSize::Y,Ns::intType;
                       lower::Bool=true,regtens::Bool=false)::MPO where X <: Integer where Y <: Integer
    return convert2MPO(H,[physSize],Ns,lower=lower,regtens=regtens)
  end

  function convert2MPO(H::Function,physSize::Array{X,1},Ns::intType;
                       lower::Bool=true,regtens::Bool=false)::MPO where X <: Integer
    thisvec = [H(i) for i = 1:Ns]
    return convert2MPO(thisvec,physSize,Ns,lower=lower,regtens=regtens)
  end

  function convert2MPO(H::Function,physSize::intType,Ns::intType;
                       lower::Bool=true,regtens::Bool=false)::MPO
    return convert2MPO(H,[physSize],Ns,lower=lower,regtens=regtens)
  end
  export convert2MPO

==> code/lib/MPmaker/correlationmatrix.jl <==
function correlationmatrix(dualpsi::MPS, psi::MPS, mCc::Q, mCa::R, F::S...;silent::Bool = true) where {Q <: TensType,R <: TensType,S <: TensType}
  if typeof(mCc) <: Array && eltype(psi) <: denstens
    Cc = tens(mCc)
  else
    Cc = mCc
  end
  if typeof(mCa) <: Array && eltype(psi) <: denstens
    Ca = tens(mCa)
  else
    Ca = mCa
  end
  rho = Array{eltype(psi[1]),2}(undef,size(psi,1),size(psi,1))
  onsite = contract(Cc,2,Ca,1)
  if size(F,1) != 0
    FCc = contract(Cc,2,F[1],1)
  else
    FCc = Cc
  end
  diffTensors = !(psi == dualpsi)
  for i = 1:size(psi,1)
    move!(psi,i)
    if diffTensors
      move!(dualpsi,i)
    end
    TopTerm = contract([1,3,2],psi[i],[2],onsite,[1])
    rho[i,i] = contractc(TopTerm,dualpsi[i])
  end
  for i = 1:size(psi,1)-1
    move!(psi,i)
    if diffTensors
      move!(dualpsi,i)
    end
    TopTerm = contract(psi[i],[2],FCc,[1])
    Lenv = contractc(TopTerm,[1,3],dualpsi[i],[1,2])
    for j = i+1:size(psi,1)
      Renv = contract(psi[j],[2],Ca,[1])
      Renv = contractc(Renv,[2,3],dualpsi[j],[3,2])
      DMElement = contract(Lenv,Renv)
      if j < size(psi,1)
        if size(F,1) != 0
          Lenv = contract(Lenv,1,psi[j],1)
          Lenv = contract(Lenv,2,F[1],1)
          Lenv = contractc(Lenv,[1,3],dualpsi[j],[1,2])
        else
          Lenv = contract(Lenv, 1, psi[j], 1)
          Lenv = contractc(Lenv, [1,2], dualpsi[j], [1,2])
        end
      end
      rho[i,j] = DMElement
      rho[j,i] = conj(DMElement)
      if !silent
        println("Printing element: ",i," , ",j," ",DMElement)
      end
    end
  end
  return rho
end

"""
    correlation(psi,Cc,Ca[,F,silent=])

Compute the correlation funciton (example, <`psi`|`Cc`_i . `Ca`_j|`psi`>) on all sites; can also specify a trail `F` for Fermion strings; `silent` toggles output of every line

# Example:
```julia
Cup, Cdn, Nup, Ndn, Ndens, F, O, Id = fermionOps()
rho = correlation(psi,Cup',Cup,F) #density matrix
```
"""
function correlationmatrix(psi::MPS, Cc::Q, Ca::R, F::S...;silent::Bool = true) where {Q <: TensType,R <: TensType,S <: TensType}
  return correlationmatrix(psi,psi,Cc,Ca,F...,silent=silent)
end
export correlationmatrix

==> code/lib/MPmaker/expect.jl <==
function expect(dualpsi::MPS,psi::MPS,H::MPO...;Lbound::TensType=[0],Rbound::TensType=[0],order::Array{Int64,1}=Int64[])::Number
  Ns = size(psi,1)
  nMPOs = size(H,1)
  nLsize = nMPOs+2
  Lenv,Renv = makeEnds(dualpsi,psi,H...,Lbound=Lbound,Rbound=Rbound)

  for i = 1:length(psi)
    Lenv = contractc(Lenv,1,dualpsi[i],1)
    for j = 1:nMPOs
      Lenv = contract(Lenv,[1,nLsize],H[j][i],[1,3])
    end
    Lenv = contract(Lenv,[1,nLsize],psi[i],[1,2])
  end

  if order == Int64[]
    permvec = vcat([ndims(Renv)],[i for i = 2:ndims(Renv)-1],[1])
    modRenv = permutedims(Renv,permvec)
  else
    modRenv = Renv
  end
  
  return contract(Lenv,modRenv)
end

"""
    expect(psi,H[,Lbound=,Rbound=])

evaluate <`psi`|`H`|`psi`> for any number of MPOs `H`; can specifcy left and right boundaries (`Lbound` and `Rbound`)

See also: [`overlap`](@ref)
"""
function expect(psi::MPS,H::MPO...;Lbound::TensType=[0],Rbound::TensType=[0])
  return expect(psi,psi,H...,Lbound=Lbound,Rbound=Rbound)
end
export expect

==> code/lib/MPmaker/fullH.jl <==
  """
      fullH(mpo)

  Generates the full Hamiltonian from an MPO (memory providing); assumes lower left triagular form
  """
  function fullH(mpo::MPO)
    Ns = length(mpo)
    fullH = mpo[1]
    for p = 2:Ns
      fullH = contract(fullH,ndims(fullH),mpo[p],1)
    end
    dualinds = [i+1 for i = 2:2:2Ns]
    ketinds = [i+1 for i = 1:2:2Ns]
    finalinds = vcat([1],ketinds,dualinds,[ndims(fullH)])
    pfullH = permutedims(fullH,finalinds)

    size1 = size(pfullH,1)
    size2 = prod(a->size(fullH,a),ketinds)
    size3 = prod(a->size(fullH,a),dualinds)
    size4 = size(pfullH,ndims(pfullH))

    rpfullH = reshape(pfullH,size1,size2,size3,size4)
    return rpfullH[size(rpfullH,1),:,:,1]
  end
  export fullH

==> code/lib/MPmaker/makeBoundary.jl <==
function makeBoundary(dualpsi::MPS,psi::MPS,mpovec::MPO...;left::Bool=true,rightind::intType=3)
  retType = elnumtype(dualpsi,psi,mpovec...)
  nrank = 2 + length(mpovec)
  boundary = ones(retType,ones(intType,nrank)...)
  if typeof(psi[1]) <: denstens
    return tens(boundary)
  else
    return boundary
  end
end

==> code/lib/MPmaker/makeMPS.jl <==
function makeMPS(vect::Array{W,1},physInd::Array{intType,1};Ns::intType=length(physInd),left2right::Bool=true,oc::intType=left2right ? Ns : 1,regtens::Bool=false) where W <: Number
  mps = Array{Array{W,3},1}(undef,Ns)
  if left2right
    M = reshape(vect, physInd[1], div(length(vect),physInd[1]))
    Lindsize = 1 #current size of the left index
    for i=1:Ns-1
      U,DV = qr(M)
      temp = reshape(U,Lindsize,physInd[i],size(DV,1))
      mps[i] = temp

      Lindsize = size(DV,1)
      if i == Ns-1
        temp = unreshape(DV,Lindsize,physInd[i+1],1)
        mps[Ns] = temp
      else
        Rsize = cld(size(M,2),physInd[i+1]) #integer division, round up
        M = unreshape(DV,size(DV,1)*physInd[i+1],Rsize)
      end
    end
    finalmps = MPS(mps,Ns,regtens=regtens)
  else
    M = reshape(vect, div(length(vect),physInd[end]), physInd[end])
    Rindsize = 1 #current size of the right index
    for i=Ns:-1:2
      UD,V = lq(M)
      temp = reshape(V,size(UD,2),physInd[i],Rindsize)
      mps[i] = temp
      Rindsize = size(UD,2)
      if i == 2
        temp = unreshape(UD,1,physInd[i-1],Rindsize)
        mps[1] = temp
      else
        Rsize = cld(size(M,1),physInd[i-1]) #integer division, round up
        M = unreshape(UD,Rsize,size(UD,2)*physInd[i-1])
      end
    end
    finalmps = MPS(mps,1,regtens=regtens)
  end
  move!(finalmps,oc)
  return finalmps
end

function makeMPS(vect::W,physInd::Array{intType,1};Ns::intType=length(physInd),
                 left2right::Bool=true,oc::intType=left2right ? Ns : 1,regtens::Bool=false) where W <: denstens
  newvect = copy(vect.T)
  return makeMPS(newvect,physInd;Ns=Ns,oc=oc,left2right=left2right,regtens=regtens)
end

function makeMPS(vect::Array{W,1},physInd::intType;Ns::intType=convert(Int64,log(physInd,length(vect))),
                 left2right::Bool=true,oc::intType=left2right ? Ns : 1,regtens::Bool=false) where W <: Union{denstens,Number}
  vecPhysInd = [physInd for i = 1:Ns]
  return makeMPS(vect,vecPhysInd;Ns=Ns,oc=oc,left2right=left2right,regtens=regtens)
end
export makeMPS

==> code/lib/MPmaker/moveL.jl <==
  function moveL(Lpsi::P,Rpsi::P;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,condition::Bool=false,mag::Number=0.,
                  recursive::Bool=false,fast::Bool=false) where P <: TensType  where {R <: Number, Z <: Qnum}
    if (size(Rpsi,1) <= m) && !isapprox(cutoff,0.) && fast
      modU,Rtens = lq(Rpsi,[[1],[2,3]])
      UD = (condition ? getindex!(modU,1:size(Lpsi,3),:) : modU)
      D = UD
      truncerr = 0.
    else
      U,D,Rtens,truncerr,sumD = svd(Rpsi,[[1],[2,3]],cutoff=cutoff,m=m,minm=minm,recursive=recursive,mag=mag)
      modU = (condition ? getindex!(U,1:size(Lpsi,3),:) : U)
      UD = contract(modU,[2],D,[1])
    end
    Ltens = contract(Lpsi,3,UD,1)
    return Ltens,Rtens,D,truncerr
  end
  export moveL

==> code/lib/MPmaker/moveL_.jl <==
  function moveL!(psi::MPS,iL::Integer,iR::Integer;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,condition::Bool=false,
                   recursive::Bool=false,mag::Number=0.)
    psi[iL],psi[iR],D,truncerr = moveL(psi[iL],psi[iR],cutoff=cutoff,m=m,minm=minm,condition=condition,recursive=recursive,mag=mag)
    return D,truncerr
  end
  export moveL!

==> code/lib/MPmaker/moveR.jl <==
  function moveR(Lpsi::P,Rpsi::P;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,condition::Bool=false,mag::Number=0.,
                  recursive::Bool=false,fast::Bool=false) where P <: TensType where {R <: Number, Z <: Qnum}
    if (size(Lpsi,3) <= m) && !isapprox(cutoff,0.) && fast
      Ltens,modV = qr(Lpsi,[[1,2],[3]])
      DV = (condition ? getindex!(modV,:,1:size(Rpsi,1)) : modV)
      D = DV
      truncerr = 0.
    else
      Ltens,D,V,truncerr,sumD = svd(Lpsi,[[1,2],[3]],cutoff=cutoff,m=m,minm=minm,recursive=recursive,mag=mag)
      modV = (condition ? getindex!(V,:,1:size(Rpsi,1)) : V)
      DV = contract(D,[2],modV,[1])
    end
    Rtens = contract(DV,2,Rpsi,1)
    return Ltens,Rtens,D,truncerr
  end
  export moveR

==> code/lib/MPmaker/moveR_.jl <==
  function moveR!(psi::MPS,iL::Integer,iR::Integer;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,condition::Bool=false,
                   recursive::Bool=false,mag::Number=0.)
    psi[iL],psi[iR],D,truncerr = moveR(psi[iL],psi[iR],cutoff=cutoff,m=m,minm=minm,condition=condition,recursive=recursive,mag=mag)
    return D,truncerr
  end
  export moveR!

==> code/lib/MPmaker/move_.jl <==
  function move!(mps::MPS,pos::intType;m::Integer=0,cutoff::Float64=1E-14,minm::Integer=0)
    movecenter!(mps,pos,cutoff=cutoff,m=m,minm=minm)
    nothing
  end
  export move!

  """
      move(psi,newoc[,m=,cutoff=,minm=])

  same as `move!` but makes a copy of `psi`

  See also: [`move!`](@ref)
  """
  function move(mps::MPS,pos::intType;m::Integer=0,cutoff::Float64=1E-14,minm::Integer=0)
    newmps = copy(mps)
    movecenter!(newmps,pos,cutoff=cutoff,m=m,minm=minm)
    return newmps
  end
  export move

==> code/lib/MPmaker/movecenter_.jl <==
  function movecenter!(psi::MPS,pos::Integer;cutoff::Float64=1E-14,m::Integer=0,minm::Integer=0,
                        Lfct::Function=moveR,Rfct::Function=moveL)
    if m == 0
      m = maximum([maximum(size(psi[i])) for i = 1:size(psi,1)])
    end
    while psi.oc != pos
      if psi.oc < pos
        iL = psi.oc
        iR = psi.oc+1
        psi[iL],psi[iR],D,truncerr = Lfct(psi[iL],psi[iR],cutoff=cutoff,m=m,minm=minm,fast=true)
        psi.oc = iR
      else
        iL = psi.oc-1
        iR = psi.oc
        psi[iL],psi[iR],D,truncerr = Rfct(psi[iL],psi[iR],cutoff=cutoff,m=m,minm=minm,fast=true)
        psi.oc = iL
      end
    end
    nothing
  end

==> code/lib/MPutil/MPutil.jl <==
module MPutil
using ..tensor
using ..contractions
using ..decompositions

...

end

==> code/lib/MPutil/elem_fcts.jl <==
  import .tensor.elnumtype
  function elnumtype(op...)
    opnum = eltype(op[1])(1)
    for b = 2:length(op)
      opnum *= eltype(op[b])(1)
    end
    return typeof(opnum)
  end
  
import Base.size
"""
    size(H[,i])

size prints out the size of the tensor field of an regEnv, regMPS, or MPO; this is effectively the number of sites
"""
function size(H::MPO)
  return size(H.H)
end
function size(H::MPO,i::intType)
  return size(H.H,i)
end
function size(psi::MPS)
  return size(psi.A)
end
function size(psi::MPS,i::intType)
  return size(psi.A,i)
end

function size(G::regEnv)
  return size(G.V)
end
function size(G::regEnv,i::intType)
  return size(G.V,i)
end

import Base.length
function length(H::MPO)
  return length(H.H)
end
function length(psi::MPS)
  return length(psi.A)
end
function length(G::regEnv)
  return length(G.V)
end

import Base.eltype
"""
    eltype(Y)

eltype gets element type of the regEnv, MPS, or MPO tensor fields
"""
function eltype(Y::regMPS)
  return eltype(Y.A)
end

function eltype(H::regMPO)
  return eltype(H.H)
end

function eltype(G::regEnv)
  return eltype(G.V)
end

import Base.getindex
"""
    getindex(A,i...)

getindex allows to retrieve elements to an regEnv, MPS or MPO (ex: W = psi[1])
"""
function getindex(A::regMPS,i::intType)::TensType
  return A.A[i]
end
function getindex(A::regMPS,r::UnitRange{W})::TensType where W <: Integer
  return A.A[r]
end
function getindex(H::regMPO,i::intType)::TensType
  return H.H[i]
end
function getindex(H::regMPO,r::UnitRange{W})::TensType where W <: Integer
  return H.H[r]
end

function getindex(G::regEnv,i::intType)
  return G.V[i]
end
function getindex(G::regEnv,r::UnitRange{W}) where W <: Integer
  return G.V[r]
end


import Base.lastindex
"""
    psi[end]

lastindex! allows to get the end element of an regEnv, MPS, or MPO
"""
function lastindex(A::regMPS)
  return lastindex(A.A)
end
function lastindex(H::regMPO)
  return lastindex(H.H)
end

function lastindex(G::regEnv)
  return lastindex(G.V)
end


import Base.setindex!
"""
    psi[1] = W

setindex! allows to assign elements to an regEnv, MPS, or MPO (ex: psi[1] = W)
"""
function setindex!(H::regMPO,A::TensType,i::Int64)
  H.H[i] = A
  nothing
end
function setindex!(H::regMPS,A::TensType,i::Int64)
  H.A[i] = A
  nothing
end

function setindex!(G::regEnv,A::TensType,i::Int64)
  G.V[i] = A
  nothing
end


import Base.copy
"""
    copy(psi)

Copies an MPS; type stable (where deepcopy is type-unstable inherently)
"""
function copy(mps::matrixproductstate{W}) where W <: TensType
  return matrixproductstate{W}([copy(mps.A[i]) for i = 1:length(mps)],copy(mps.oc))
end

function copy(mpo::matrixproductoperator{W}) where W <: TensType
  return matrixproductoperator{W}([copy(mpo.H[i]) for i = 1:length(mpo)])
end

function copy(mps::regMPS)::regMPS
  return MPS([copy(mps.A[i]) for i = 1:length(mps)],copy(mps.oc))
end

function copy(mpo::regMPO)::regMPO
  return MPO([copy(mpo.H[i]) for i = 1:length(mpo)])
end

function copy(G::regEnv)::regEnv
  return envVec{eltype(G[1])}([copy(G.V[i]) for i = 1:length(G)])
end

import Base.conj!
"""
    conj!(psi)

Conjugates all elements in an MPS in-place

See also [`conj`](@ref)
"""
function conj!(A::regMPS)
  conj!.(A.A)
  return A
end

import Base.conj
"""
    A = conj(psi)

Conjugates all elements in an MPS and makes a copy

See also [`conj!`](@ref)
"""
function conj(A::regMPS)
  B = copy(A)
  conj!.(B.A)
  return B
end

==> code/lib/MPutil/environment.jl <==
mutable struct environment{W} <: regEnv where W <: Array{TensType,1}
  V::Array{W,1}
end

mutable struct vecenvironment{W} <: regEnv where W <: Array{TensType,1} #Union{Array{Array{T,N},1},Array{tens{T},1},Array{Qtens{T,Q},1}} where {N,T <: Number,Q <: Qnum}
  V::Array{Array{W,1}}
end
export vecenvironment

==> code/lib/MPutil/environment_constructor.jl <==
function environment(T::TensType...)
  return environment([T...])
end
export environment

==> code/lib/MPutil/file_extension.jl <==
const file_extension = ".dmrjulia"

==> code/lib/MPutil/large_constructor.jl <==
function largeMPS(psi::MPS;names::Array{String,1}=["mps_"*"$i" for i = 1:length(psi)])
    lastnum = 1
    for b = 1:length(psi)
      C = psi[b]
      tensor2disc(names[b],C)
      lastnum *= eltype(C)(1)
    end
    return largematrixproductstate(names,psi.oc,typeof(lastnum))
  end

  function largeMPO(mpo::MPO;names::Array{String,1}=["mpo_"*"$i" for i = 1:length(mpo)])
    lastnum = 1
    for b = 1:length(mpo)
      C = mpo[b]
      tensor2disc(names[b],C)
      lastnum *= eltype(C)(1)
    end
    return largematrixproductoperator(names,typeof(lastnum))
  end

  function largeenvironment(Lenv::Env,Renv::Env;Ltag::String = "Lenv_",Lnames::Array{String,1}=[Ltag*"$i" for i = 1:length(Lenv)],
                            Rtag::String = "Renv_",Rnames::Array{String,1}=[Rtag*"$i" for i = 1:length(Renv)])
    lastnum = 1
    for b = 1:length(Lenv)
      L = Lenv[b]
      tensor2disc(Lnames[b],L)
      lastnum *= eltype(L)(1)

      R = Renv[b]
      tensor2disc(Rnames[b],R)
      lastnum *= eltype(R)(1)
    end
    return largeenvironment(Lnames,typeof(lastnum)),largeenvironment(Rnames,typeof(lastnum))
  end
  export largeenvironment

==> code/lib/MPutil/large_elementary.jl <==
import Base.getindex
function getindex(A::largeMPS,i::Integer)
  return tensorfromdisc(A.A[i])
end

function getindex(A::largeMPO,i::Integer)
  return tensorfromdisc(A.H[i])
end

function getindex(A::largeEnv,i::Integer)
  return tensorfromdisc(A.V[i])
end

import Base.setindex!
function setindex!(H::largeMPS,A::TensType,i::Int64)
  tensor2disc(H.A[i],A)
  nothing
end

function setindex!(H::largeMPO,A::TensType,i::Int64)
  tensor2disc(H.H[i],A)
  nothing
end

function setindex!(H::largeEnv,A::TensType,i::Int64)
  tensor2disc(H.V[i],A)
  nothing
end

import Base.lastindex
function lastindex(A::largeMPS)
  return tensorfromdisc(A.A[end])
end

function lastindex(H::largeMPO)
  return tensorfromdisc(H.H[end])
end

function lastindex(H::largeEnv)
  return tensorfromdisc(H.V[end])
end

function length(A::largeMPS)
  return length(A.A)
end

function length(H::largeMPO)
  return length(H.H)
end

function length(H::largeEnv)
  return length(H.V)
end

function elnumtype(psi::W) where W <: Union{largeMPO,largeEnv}
  return psi.type
end

function elnumtype(psi::largeMPS,mpo::largeMPO...)
  psinum = (psi.type)(1)
  for b = 1:length(mpo)
    psinum *= mpo[b].type(1)
  end
  return typeof(psinum)
end

function eltype(op::R) where R <: Union{largeMPS,largeMPO,largeEnv}
  return op.size
end

==> code/lib/MPutil/large_struct.jl <==
mutable struct largematrixproductstate <: largeMPS
    A::Array{String,1}
    oc::intType
    type::DataType
  end
  
  """
      `matrixproductoperator` struct to hold MPO tensors

  ```
  H::Array{Array{Number,4},N} (vector of MPO tensors)
  ```

  # Note:
  + Contruct this through [`MPO`](@ref)
  """
  mutable struct largematrixproductoperator <: largeMPO
    H::Array{String,1}
    type::DataType
  end

  mutable struct largeenvironment <: largeEnv
    V::Array{String,1}
    type::DataType
  end

==> code/lib/MPutil/large_types.jl <==
abstract type largeMPS <: MPS end
export largeMPS

"""
    largeMPO
    
Abstract types for largeMPO; saves tensors to disk on setting values and retrieves them on calling an element; slower than other `MPO` form

See also: [`largeMPS`](@ref) [`MPO`](@ref)
"""
abstract type largeMPO <: MPO end
export largeMPO


abstract type largeEnv <: envType end
export largeEnv

==> code/lib/MPutil/makeoc.jl <==
function makeoc(Ns::Integer,oc::intType...)
  return length(oc) > 0  && 0 < oc[1] <= Ns ? oc[1] : 1
end

==> code/lib/MPutil/matrixproductoperator.jl <==
mutable struct matrixproductoperator{W} <: regMPO where W <: Array{TensType,1}
  H::W
end

==> code/lib/MPutil/matrixproductstate.jl <==
mutable struct matrixproductstate{W} <: regMPS where W <: Array{TensType,1}
  A::W
  oc::intType
end

==> code/lib/MPutil/mpo_construct.jl <==
function MPO(H::Array{W,1};regtens::Bool=false)::MPO where W <: TensType
  T = prod(a->eltype(H[a])(1),1:size(H,1))
  if !regtens && (typeof(H[1]) <: AbstractArray)
    M = [tens(H[a]) for a = 1:length(H)]
  else
    M = H
  end
  return MPO(typeof(T),M,regtens=regtens)
end

function MPO(T::DataType,H::Array{W,1};regtens::Bool=false)::MPO where W <: TensType
  newH = Array{TensType,1}(undef,size(H,1))

  for a = 1:size(H,1)
    if ndims(H[a]) == 2
      rP = reshape(H[a],size(H[a],1),size(H[a],2),1,1)
      newH[a] = permutedims!(rP,[4,1,2,3])
    else
      newH[a] = H[a]
    end
  end

  if !regtens && (typeof(newH[1]) <: AbstractArray)
    finalH = [tens(newH[a]) for a = 1:length(newH)]
  else
    finalH = newH
  end
  return matrixproductoperator(finalH)
end

function MPO(T::Type,mpo::MPO,regtens::Bool=false)
  return MPO(T,mpo.H,regtens=regtens)
end

==> code/lib/MPutil/mps_construct.jl <==
function MPS(psi::Array{W,1};regtens::Bool=false)::regMPS where W <: TensType
  return MPS(psi,1,regtens=regtens)
end

function MPS(psi::Array{W,1},oc::intType;regtens::Bool=false)::regMPS where W <: TensType
  if !regtens && typeof(psi[1]) <: AbstractArray
    tenspsi = [tens(psi[a]) for a = 1:length(psi)]
  else
    tenspsi = copy(psi)
  end
  return matrixproductstate(tenspsi,oc)
end

function MPS(thistype::DataType,B::Array{W,1},oc::intType...;regtens::Bool=false)::regMPS where W <: AbstractArray
  if !regtens
    MPSvec = [tens(convert(Array{thistype,ndims(B[i])},copy(B[i]))) for i = 1:size(B,1)]
  else
    MPSvec = [convert(Array{thistype,ndims(B[i])},copy(B[i])) for i = 1:size(B,1)]
  end
  return MPS(MPSvec,makeoc(length(B),oc...))
end

function MPS(thistype::DataType,B::Array{W,1},oc::intType...;regtens::Bool=false)::regMPS where W <: Union{denstens,qarray}
  MPSvec = [convertTens(thistype, copy(B[i])) for i = 1:size(B,1)]
  return MPS(MPSvec,makeoc(length(B),oc...))
end

function MPS(T::Type,mps::regMPS)
  return MPS(T,mps.A,mps.oc)
end

function MPS(thistype::DataType,psi::W;regtens::Bool=false)::regMPS where W <: TensType
  return MPS(thistype,psi,1,regtens=regtens)
end

==> code/lib/MPutil/toandfromdisk.jl <==
import Serialization
function tensor2disc(name::String,tensor::TensType;ext::String=file_extension)
  Serialization.serialize(name*ext,tensor)
  nothing
end

function tensorfromdisc(name::String;ext::String=file_extension)
  return Serialization.deserialize(name*ext)
end

==> code/lib/MPutil/types.jl <==
"""
MPS

Abstract types for MPS
"""
abstract type MPS end
export MPS

"""
MPO

Abstract types for MPO
"""
abstract type MPO end
export MPO

"""
MPS

Abstract types for MPS
"""
abstract type regMPS <: MPS end
export regMPS

"""
MPO

Abstract types for MPO
"""
abstract type regMPO <: MPO end
export regMPO

"""
envType

Vector that holds environments (rank N)
"""
abstract type envType end
export envType

abstract type regEnv <: envType end
export regEnv

const Env = Union{AbstractArray,envType}
  export Env

==> code/lib/Opt/Opt.jl <==
module Opt
import LinearAlgebra

...

end

==> code/lib/Opt/fermionOps.jl <==
function fermionOps()
  states = 4 #fock space size
  O = zeros(Float64,states,states) #zero matrix
  Id = copy(O)+LinearAlgebra.I #identity

  Cup = copy(O) #annihilate (up)
  Cup[1,2] = 1.
  Cup[3,4] = 1.

  Cdn = copy(O) #annihilate (down)
  Cdn[1,3] = 1.
  Cdn[2,4] = -1.

  Nup = Cup' * Cup #density (up)
  Ndn = Cdn' * Cdn #density (down)
  Ndens = Nup + Ndn #density (up + down)

  F = copy(Id) #Jordan-Wigner string operator
  F[2,2] *= -1.
  F[3,3] *= -1.

  return Cup,Cdn,Nup,Ndn,Ndens,F,O,Id
end
export fermionOps

==> code/lib/Opt/spinOps.jl <==
function spinOps(;s=0.5)
  states = convert(Int64,2*s+1) #number of quantum states

  O = zeros(Float64,states,states) #zero matrix
  Id = copy(O) + LinearAlgebra.I #identity matrix
  oz = copy(O) # z operator
  op = copy(O) # raising operator
  for (q,m) in enumerate(s:-1:-s) #counts from m to -m (all states)
    oz[q,q] = m
    if m+1 <= s
      op[q-1,q] = sqrt(s*(s+1)-m*(m+1))
    end
  end
  om = Array(op') # lowering operator
  ox = (op+om)/2 #x matrix
  oy = (op-om)/(2*im) #y matrix

  return ox,oy,oz,op,om,O,Id
end

function spinOps(a::Float64)
  return spinOps(s=a)
end
export spinOps

==> code/lib/Opt/tJOps.jl <==
  function tJOps()
    #many of the Hubbard operators can be truncated
    Cup,Cdn,Nup,Ndn,Ndens,F,O,Id = fermionOps()
    states = 3 #fock space size
    Cup = Cup[1:states,1:states]
    Cdn = Cdn[1:states,1:states]
    Nup = Nup[1:states,1:states]
    Ndn = Ndn[1:states,1:states]
    Ndens = Ndens[1:states,1:states]
    F = F[1:states,1:states]
    O = O[1:states,1:states]
    Id = Id[1:states,1:states]
  
    Sz = copy(O) #z-spin operator
    Sz[2,2] = 0.5
    Sz[3,3] = -0.5
  
    Sp = copy(O) #spin raising operator
    Sp[3,2] = 1.
    Sm = Sp' #spin lowering operator
  
   return Cup,Cdn,Nup,Ndn,Ndens,F,Sz,Sp,Sm,O,Id
  end
  export tJOps

==> code/lib/contractions/contract.jl <==
function contract(A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType}
    return maincontractor(A,convIn(iA),B,convIn(iB),false,false,Z...,alpha=alpha,beta=beta)
  end

  """
      ccontract(A,iA,B,iB[,Z,alpha=,beta=])
  Similar to contract but 'A' is conjugated

  See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
  """
  function ccontract(A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType}
    return maincontractor(A,convIn(iA),B,convIn(iB),true,false,Z...,alpha=alpha,beta=beta)
  end

  """
      contractc(A,iA,B,iB[,Z,alpha=,beta=])
  Similar to contract but 'B' is conjugated

  See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
  """
  function contractc(A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType}
    return maincontractor(A,convIn(iA),B,convIn(iB),false,true,Z...,alpha=alpha,beta=beta)
  end

  """
      ccontractc(A,iA,B,iB[,Z,alpha=,beta=])
  Similar to contract but 'A' and 'B' are conjugated

  See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
  """
  function ccontractc(A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType}
    return maincontractor(A,convIn(iA),B,convIn(iB),true,true,Z...,alpha=alpha,beta=beta)
  end
  export contract,ccontract,contractc,ccontractc

==> code/lib/contractions/contractions.jl <==
module contractions
using ..tensor
import LinearAlgebra

...

end

==> code/lib/contractions/corecontractor.jl <==
function corecontractor(A::P,iA::X,B::R,iB::Y,
  conjA::Bool,conjB::Bool,Z::S...;alpha::Number=1.,beta::Number=1.) where {X <: intvecType,Y <: intvecType,P <: Union{AbstractArray,denstens}, R <: Union{AbstractArray,denstens}, S <: Union{AbstractArray,denstens}}
notvecA = findnotcons(ndims(A),iA)
C = prepareT(A,notvecA,iA,conjA)
notvecB = findnotcons(ndims(B),iB) 
D = prepareT(B,iB,notvecB,conjB)

if length(Z) > 0
tempZ = reshape(Z[1],size(C,1),size(D,2))
CD = libmult(C,D,tempZ...,alpha=alpha,beta=beta)
else
CD = libmult(C,D,alpha=alpha,beta=beta)
end

AAsizes = ()
for w = 1:length(notvecA)
AAsizes = (AAsizes...,size(A,notvecA[w]))
end
for w = 1:length(notvecB)
AAsizes = (AAsizes...,size(B,notvecB[w]))
end
return CD,AAsizes
end

==> code/lib/contractions/libmult.jl <==
function libmult(C::Array{W,2},D::Array{X,2},tempZ::Array{P,2}...;alpha::Number=1.,beta::Number=1.) where {W <: Number, X <: Number, P <: Number}
  if length(tempZ) == 0
    if (eltype(C) == eltype(D)) && !(eltype(C) <: Integer)
      temp_alpha = typeof(alpha) <: eltype(C) ?  alpha : convert(eltype(C),alpha)
      retMat = LinearAlgebra.BLAS.gemm('N','N',temp_alpha,C,D)
    else
      retMat = alpha * C * D
    end
  else
    if (eltype(C) == eltype(D) == eltype(Z[1])) && !(eltype(C) <: Integer)
      temp_alpha = convert(eltype(C),alpha)
      temp_beta = convert(eltype(C),beta)
      LinearAlgebra.BLAS.gemm!('N','N',temp_alpha,C,D,temp_beta,tempZ[1])
      retMat = tempZ[1]
    else
      retMat = alpha * C * D + beta * tempZ[1]
    end
  end
  return retMat
end
export libmult

==> code/lib/contractions/maincontractor.jl <==
function maincontractor(A::tens{X},iA::Tuple,B::tens{Y},iB::Tuple,
  conjA::Bool,conjB::Bool,Z::tens{W}...;alpha::Number=1.,
  beta::Number=1.) where {X <: Number, Y <: Number, W <: Number}
CD,AAsizes = corecontractor(A,iA,B,iB,conjA,conjB,Z...,alpha=alpha,beta=beta)
outType = typeof(X(1)*Y(1))
nelem = prod(size(CD))
return tens{outType}(AAsizes,reshape(CD,nelem))
end

==> code/lib/contractions/maincontractor_array.jl <==
function maincontractor(A::AbstractArray,iA::X,B::AbstractArray,iB::Y,
  conjA::Bool,conjB::Bool,Z::AbstractArray...;alpha::Number=1.,beta::Number=1.) where {X <: intvecType,Y <: intvecType}
CD,AAsizes = corecontractor(A,iA,B,iB,conjA,conjB,Z...,alpha=alpha,beta=beta)
return reshape(CD,AAsizes)
end

==> code/lib/contractions/matrixequivalent.jl <==
function matrixequiv(X::W,Lsize::intType,Rsize::intType) where W <: Union{AbstractArray,denstens}
  return matrixequiv!(copy(X),Lsize,Rsize)
end

"""
    matrixequiv!(X,Lsize,Rsize)

Reshapes tensor `X` into an `Lsize` x `Rsize` matrix in-place
"""
function matrixequiv!(X::AbstractArray,Lsize::intType,Rsize::intType)
  return reshape!(X,Lsize,Rsize)
end

function matrixequiv!(X::denstens,Lsize::intType,Rsize::intType)
  return reshape!(X.T,Lsize,Rsize)
end

==> code/lib/contractions/permute2matrix.jl <==
function permutedims_2matrix!(X::AbstractArray,vec::Tuple,Lsize::intType,Rsize::intType)
  xM = permutedims(X, vec)
  return reshape!(xM,Lsize,Rsize)
end

function permutedims_2matrix!(X::denstens,vec::Tuple,Lsize::intType,Rsize::intType)
  return permutedims_2matrix!(makeArray(X),vec,Lsize,Rsize)
end

==> code/lib/contractions/prepareT.jl <==
function prepareT(A::P,Lvec::Tuple,Rvec::Tuple,conjvar::Bool) where P <: Union{AbstractArray,denstens}
  vec = (Lvec...,Rvec...)
  Lsize = length(Lvec) > 0 ? prod(a->size(A,a),Lvec) : 1
  Rsize = length(Rvec) > 0 ? prod(a->size(A,a),Rvec) : 1

  issort = true
  a = 1
  while issort && a < length(Lvec)
    a += 1
    issort = Lvec[a-1] < Lvec[a]
  end
  if length(Rvec) > 0 && length(Lvec) > 0
    issort = issort && Lvec[end] < Rvec[1]
    a = 1
  end
  while issort && a < length(Rvec)
    a += 1
    issort = Rvec[a-1] < Rvec[a]
  end

  if issort
    if eltype(A) <: Complex && conjvar
      out = matrixequiv(A,Lsize,Rsize)
    else
      out = matrixequiv!(A,Lsize,Rsize)
    end
  else
    out = permutedims_2matrix!(A,vec,Lsize,Rsize)
  end
  if conjvar
    conj!(out)
  end
  return out
end

==> code/lib/contractions/reorder_contract.jl <==

  """
  contract(order,A,iA,B,iB[,Z,alpha=,beta=])
Permutes result of [`contract`](@ref) to `order`
"""
function contract(order::L,A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType, L <: intvecType}
newT = contract(A,iA,B,iB,Z...,alpha=alpha,beta=beta)
return permutedims!(newT,convIn(order))
end

"""
  ccontract(order,A,iA,B,iB[,Z,alpha=,beta=])
Permutes result of [`ccontract`](@ref) to `order`
"""
function ccontract(order::L,A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType, L <: intvecType}
newT = ccontract(A,iA,B,iB,Z...,alpha=alpha,beta=beta)
return permutedims!(newT,convIn(order))
end

"""
  contractc(order,A,iA,B,iB[,Z,alpha=,beta=])
Permutes result of [`contractc`](@ref) to `order`
"""
function contractc(order::L,A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType, L <: intvecType}
newT = contractc(A,iA,B,iB,Z...,alpha=alpha,beta=beta)
return permutedims!(newT,convIn(order))
end

"""
  ccontractc(order,A,iA,B,iB[,Z,alpha=,beta=])
Permutes result of [`ccontractc`](@ref) to `order`
"""
function ccontractc(order::L,A::TensType,iA::O,B::TensType,iB::P,Z::TensType...;alpha::Number=1.,beta::Number=1.) where {O <: intvecType, P <: intvecType, L <: intvecType}
newT = ccontractc(A,iA,B,iB,Z...,alpha=alpha,beta=beta)
return permutedims!(newT,convIn(order))
end

==> code/lib/contractions/scalar_contract.jl <==
function contract(A::Q,B::R;alpha::Number=1.) where {Q <: TensType,R <: TensType}
  vec_in = [i for i = 1:ndims(A)]
  C = contract(A,vec_in,B,vec_in,alpha=alpha)
  return searchindex(C,1,1)
end

"""
    ccontract(A[,B,alpha=])
Similar to contract but 'A' is conjugated

See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
"""
function ccontract(A::Q,B::R;alpha::Number=1.) where {Q <: TensType,R <: TensType}
  vec_in = [i for i = 1:ndims(A)]
  C = ccontract(A,vec_in,B,vec_in,alpha=alpha)
  return searchindex(C,1,1)
end

"""
    contractc(A[,B,alpha=])
Similar to contract but 'B' is conjugated

See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
"""
function contractc(A::Q,B::R;alpha::Number=1.) where {Q <: TensType,R <: TensType}
  vec_in = [i for i = 1:ndims(A)]
  C = contractc(A,vec_in,B,vec_in,alpha=alpha)
  return searchindex(C,1,1)
end

"""
    ccontractc(A[,B,alpha=])
Similar to contract but 'A' and 'B' are conjugated

See also: ['ccontract'](@ref) ['contractc'](@ref) ['ccontractc'](@ref)
"""
function ccontractc(A::Q,B::R;alpha::Number=1.) where {Q <: TensType,R <: TensType}
  vec_in = [i for i = 1:ndims(A)]
  C = ccontractc(A,vec_in,B,vec_in,alpha=alpha)
  return searchindex(C,1,1)
end

==> code/lib/contractions/single_contract.jl <==
function contract(A::Q;alpha::Number=1.) where {Q <: TensType}
  return contract(A,A,alpha=alpha)
end

function ccontract(A::Q;alpha::Number=1.) where {Q <: TensType}
  return ccontract(A,A,alpha=alpha)
end

function contractc(A::Q;alpha::Number=1.) where {Q <: TensType}
  return contractc(A,A,alpha=alpha)
end

function ccontractc(A::Q;alpha::Number=1.) where {Q <: TensType}
  return ccontractc(A,A,alpha=alpha)
end

==> code/lib/decompositions/decompositions.jl <==
module decompositions
using ..tensor
using ..contractions
import LinearAlgebra

...


end

==> code/lib/decompositions/eigen.jl <==
  function eigen(AA::Array{T,2},B::Array{T,2}...;cutoff::Float64 = 0.,m::intType = 0,mag::Float64=0.,
                  minm::intType=1,nozeros::Bool=false,effZero::Float64 = 1E-16) where {T <: Number}

    if eltype(AA) <: Complex
      M = LinearAlgebra.Hermitian((AA+AA')/2)
    else
      M = LinearAlgebra.Symmetric((AA+AA')/2)
    end
    Dsq,U = length(B) == 0 ? LinearAlgebra.eigen(M) : LinearAlgebra.eigen(M,B[1])
    if m == 0
      finalD = Array(LinearAlgebra.Diagonal(Dsq))
      Utrunc = U
      finaltrunc,sumD = Float64(0),Float64(0)
    else
      Dsq = abs.(Dsq)
      sizeD = size(Dsq,1)
      truncerr = 0.
      if mag == 0.
        sumD = real(sum(Dsq))
      else
        sumD = mag
      end
      modcutoff = cutoff*sumD
        p = 1
        while p < sizeD && ((truncerr + Dsq[p] < modcutoff) || (nozeros && abs(D[p]) < effZero))
          truncerr += Dsq[p]
          p += 1
        end
        thism = min(m < sizeD-p+1 ? sizeD-m+1 : p,sizeD-minm+1)
        if 0 < thism
          Utrunc = U[:,thism:sizeD]
          Dtrunc = Dsq[thism:sizeD]
        elseif 0 > thism
          Utrunc = zeros(eltype(U),size(U,1),thism)
          Dtrunc = zeros(eltype(Dsq),thism)
          Utrunc[:,thism:size(U,2)] = U
          Dtrunc[thism:size(Dsq,1)] = Dsq
        else
          Utrunc = U
          Dtrunc = Dsq
        end
        finaltrunc = (thism != p ? 1 - sum(Dtrunc)/sumD : truncerr)
        finalD = Array(LinearAlgebra.Diagonal(Dtrunc))
    end
    return finalD,Utrunc,finaltrunc,sumD
  end
  export eigen

==> code/lib/decompositions/eigen_vector.jl <==
  function eigen(AA::tens{T},B::tens{R}...;cutoff::Float64 = 0.,
                m::intType = 0,mag::Float64=0.,minm::intType=2,
                nozeros::Bool=false,recursive::Bool = false) where {T <: Number, R <: Number}
    X = reshape(AA.T,AA.size...)
    D,U,truncerr,sumD = eigen(X,B...,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros)
    tensD = tens(Float64,D)
    tensU = tens(T,U)
    return tensD,tensU,truncerr
  end

==> code/lib/decompositions/libqr.jl <==
function libqr(R::TensType;decomposer::Function=LinearAlgebra.qr)
  A = makeArray(R)
  P,Q = decomposer(A)
  if size(P,2) > size(Q,1)
    U = P[:,1:size(Q,1)]
    V = Array(Q)
  elseif size(P,2) < size(Q,1)
    U = Array(P)
    V = Q[1:size(P,2),:]
  else
    U = Array(P)
    V = Array(Q)
  end
  return U,V
end

function liblq(R::TensType;decomposer::Function=LinearAlgebra.lq)
  return libqr(R,decomposer=decomposer)
end

==> code/lib/decompositions/libsvd.jl <==
function libsvd(X::Array{T,2}) where T <: Number
  F = LinearAlgebra.svd(X)
  return F.U,F.S,Array(F.Vt)
end
export libsvd

==> code/lib/decompositions/lq.jl <==

  function lq(AA::Union{denstens,AbstractArray},decomposer::Function=LinearAlgebra.lq)
    return libqr(AA,decomposer=decomposer)
  end

==> code/lib/decompositions/lq_vector.jl <==
  function lq(AA::TensType,vecA::Array{Array{intType,1},1};cutoff::Float64 = 0.,
              m::intType = 0,mag::Float64=0.,minm::intType=1,nozeros::Bool=false,
              recursive::Bool = false,inplace::Bool=true,power::Number=2)
    AB,Lsizes,Rsizes = getorder(AA,vecA)
    Lmat,Qmat,truncerr,newmag = lq(AB,power = power,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros,recursive=recursive)

    outU = unreshape!(Lmat,Lsizes...,size(Lmat,1))
    outV = unreshape!(Qmat,size(Qmat,2),Rsizes...)
    return outU,outV,truncerr,newmag
  end

==> code/lib/decompositions/qr.jl <==
function qr(AA::Union{denstens,AbstractArray},decomposer::Function=LinearAlgebra.qr)
  return libqr(AA,decomposer=decomposer)
end

==> code/lib/decompositions/qr_vector.jl <==
  function qr(AA::TensType,vecA::Array{Array{intType,1},1};cutoff::Float64 = 0.,
              m::intType = 0,mag::Float64=0.,minm::intType=1,nozeros::Bool=false,
              recursive::Bool = false,inplace::Bool=true,power::Number=2)
    AB,Lsizes,Rsizes = getorder(AA,vecA)
    Qmat,Rmat,truncerr,newmag = qr(AB,power = power,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros,recursive=recursive)

    outU = unreshape!(Qmat,Lsizes...,size(Rmat,1))
    outV = unreshape!(Rmat,size(Qmat,2),Rsizes...)
    return outU,outV,truncerr,newmag
  end

==> code/lib/decompositions/svd.jl <==
  function svd(AA::Array{T,2};power::Number=2,cutoff::Float64 = 0.,m::intType = 0,mag::Float64=0.,minm::intType=2,
               nozeros::Bool=false,recursive::Bool = false,effZero::Float64 = 1E-16) where T <: Number
      U,D,Vt = recursive ? recursive_SVD(AA) : safesvd(AA)
      sizeD = size(D,1)
      p = sizeD
      if mag == 0.
        sumD = 0.
        @simd for a = 1:size(D,1)
          sumD += real(D[a])^2
        end
      else
        sumD = mag
      end
      modcutoff = sumD*cutoff
      truncerr = 0.
      while p > 0 && ((truncerr + D[p]^power < modcutoff) || (nozeros && abs(D[p]) < effZero))
        truncerr += D[p]^power
        p -= 1
      end
      thism = m == 0 ? max(min(p,sizeD),minm) : max(min(m,p,sizeD),minm)
      if sizeD > thism
        Utrunc = U[:,1:thism]
        Dtrunc = D[1:thism]
        Vtrunc = Vt[1:thism,:]
      elseif sizeD < thism
        Utrunc = zeros(eltype(U),size(U,1),thism)
        Dtrunc = zeros(eltype(D),thism)
        Vtrunc = zeros(eltype(Vt),thism,size(Vt,2))
        Utrunc[:,1:size(U,2)] = U
        Dtrunc[1:size(D,1)] = D
        Vtrunc[1:size(Vt,1),:] = Vt
      else
        Utrunc = U
        Dtrunc = D
        Vtrunc = Vt
      end
      Darray = Array(LinearAlgebra.Diagonal(Dtrunc))::Array{Float64,2}
      finaltrunc = (thism != p ? 1 - sum(a->Dtrunc[a]^2,1:thism)/sumD : truncerr)::Float64
      return Utrunc,Darray,Vtrunc,finaltrunc,sumD
  end
  export svd

==> code/lib/decompositions/svd_vector.jl <==
function svd(AA::tens{T};power::Number=2,cutoff::Float64 = 0.,
    m::intType = 0,mag::Float64=0.,minm::intType=2,nozeros::Bool=false,
    recursive::Bool = false) where T <: Number
rAA = reshape(AA.T,AA.size...)
U,D,V,truncerr,sumD = svd(rAA,power=power,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros,recursive=recursive)
tensU = tens(T,U)
tensD = tens(Float64,D)
tensV = tens(T,V)
return tensU,tensD,tensV,truncerr,sumD
end

==> code/lib/tensor/TensType.jl <==
"""
TensType

Abstract type for either Qtensors or AbstractArrays (dense tensors)

See also: [`Qtens`](@ref)
"""
const TensType = Union{qarray,denstens,AbstractArray}
export TensType

const tenstype = TensType
export tenstype

==> code/lib/tensor/add_.jl <==
"""
add!(A,B[,x=])

Adds `A + x*B` (default x = 1) for dense or quantum tensors

See also: [`+`](@ref) [`sub!`](@ref) [`mult!`](@ref) [`div!`](@ref)
"""
function add!(A::P, B::P, num::Number) where P <: Union{denstens,AbstractArray}
  return tensorcombination!((1,num),A,B)
end

function add!(A::P, B::P) where P <: Union{denstens,AbstractArray}
  return add!(A,B,1.)
end
export add!


==> code/lib/tensor/checkType.jl <==
function checkType(A::R,B::S) where {R <: AbstractArray, S <: denstens}
  return tens(A),B
end

function checkType(A::S,B::R) where {R <: AbstractArray, S <: denstens}
  return A,tens(B)
end

function checkType(A::S,B::R) where {R <: AbstractArray, S <: AbstractArray}
  return A,B
end


function checkType(A::S,B::R) where {R <: denstens, S <: denstens}
  return A,B
end
export checkType

==> code/lib/tensor/conj.jl <==
import LinearAlgebra.conj!
"""
    conj!(A)

conjugates a Qtensor in place

See also: [`conj`](@ref)
"""
function conj!(currtens::denstens)
  LinearAlgebra.conj!(currtens.T)
  return currtens
end

import LinearAlgebra.conj
"""
    conj(A)

conjugates a Qtensor by creating a copy

See also: [`conj!`](@ref)
"""
function conj(M::tens{W}) where W <: Number
  newT = LinearAlgebra.conj(M.T)
  return tens{W}(M.size,newT)
end

==> code/lib/tensor/construct_tens.jl <==
function tens(;type::DataType=Float64)
  return tens{type}((),type[])
end

function tens(type::DataType)
  return tens{type}((),type[])
end

function tens{T}() where T <: DataType
  return tens(type=T)
end

function tens(G::DataType,P::Array{W,N}) where W <: Number where N
  sizeP = size(P)
  vecP = reshape(P,prod(sizeP))
  if G != W
    rP = convert(Array{G,1},vecP)
  else
    rP = vecP
  end
  return tens{G}(sizeP,rP)
end

function tens(P::Array{W,N}) where W <: Number where N
  return tens(W,P)
end

function tens{W}(P::Array{W,N}) where W <: Number where N
  return tens(W,P)
end

function tens{W}(P::tens{Z}) where {W <: Number, Z <: Number}
  newtens = tens(W)
  newtens.size = P.size
  newtens.T = convert(Array{W,1},P.T)
  return newtens
end

==> code/lib/tensor/convIn.jl <==
function convIn(iA::Array{intType,1})
  return ntuple(i->iA[i],length(iA))
end

function convIn(iA::Integer)
  return (iA...,)
end

function convIn(iA::Array{Integer,2})
  return ntuple(i->iA[i],length(iA))
end

function convIn(iA::Tuple)
  return iA
end
export convIn

==> code/lib/tensor/convertTensor.jl <==
"""
convertTens(G,M)

Convert Tensor `M` to type `G`
"""
function convertTens(G::DataType, M::denstens)
return tens{G}(M.size,convert(Array{G,1}, M.T))
end
export convertTens

==> code/lib/tensor/copy.jl <==
import Base.copy
"""
    copy(Qt)

Copies a Qtensor; `deepcopy` is inherently not type stable, so this function should be used instead
"""
function copy(A::tens{T}) where {T <: Number}
  return tens{T}(A.size,copy(A.T))
end

==> code/lib/tensor/denstens.jl <==
"""
    denstens

Abstract type for either dense tensors

See also: [`tens`](@ref)
"""
abstract type denstens end
export denstens

==> code/lib/tensor/div_.jl <==
"""
div!(A,x)

Division by a scalar `A/x` (default x = 1) for dense or quantum tensors

See also: [`/`](@ref) [`add!`](@ref) [`sub!`](@ref) [`mult!`](@ref)
"""
function div!(M::P, num::Number) where P <: Union{denstens,AbstractArray}
  return tensorcombination!(M,alpha=(num...,),fct=/)
end
export div!

==> code/lib/tensor/elnumtype.jl <==
function elnumtype(A::tens{W}) where W <: Number
  return eltype(A)
end
export elnumtype

==> code/lib/tensor/eltype.jl <==
import Base.eltype
function eltype(A::tens{W}) where W <: Number
  return W
end

==> code/lib/tensor/exp.jl <==
import Base.exp
function exp(A::tens{W}) where W <: Number
  X = reshape(A.T,A.size)
  return tens(W,exp(X))
end

==> code/lib/tensor/findnotcons.jl <==
function findnotcons(nA::intType,iA::Tuple) #where P <: Union{AbstractArray,denstens}
  notcon = ()
  for i = 1:nA
    k = 0
    notmatchinginds = true
    while k < length(iA) && notmatchinginds
      k += 1
      notmatchinginds = iA[k] != i
    end
    if notmatchinginds
      notcon = (notcon...,i)
    end
  end
  return notcon
end
export findnotcons

==> code/lib/tensor/genColType.jl <==
"""
genColType

All types input into `getindex!` (UnitRange,intType,Array{intType,1},Colon)

See also: [`getindex!`](@ref)
"""
const genColType = Union{UnitRange,intType,Array{intType,1},Colon}
export genColType

==> code/lib/tensor/get_ranges.jl <==
function get_ranges(C::Tuple,a::genColType...)
  ap = Array{UnitRange,1}(undef,length(a))
  for y = 1:length(ap)
    if typeof(a[y]) <: Colon
      ap[y] = 1:C[y]
    elseif typeof(a[y]) <: intType
      ap[y] = a[y]:a[y]
    elseif typeof(a[y]) <: Array{intType,1}
      ap[y] = 1:length(a[y])
    else
      ap[y] = a[y]
    end
  end
  return ap
end

==> code/lib/tensor/getindex.jl <==
import Base.getindex
"""
    A[:,3:6,2,[1,2,4,8]]

Finds selected elements of a Qtensor or dense tensor;

#Note:
+ Any modification to the output of this function can make the orignal tensor invalid.
  If the orignal tensor is needed and you need to operate on the resulting tensor of this function, 
  do a copy of one of the two before hand. This will decouple them.
+ (For Qtensors): Always returns a Qtensor.  If you want one element, use the searchindex function below

See also: [`searchindex`](@ref)
"""
function getindex(M::denstens, a::genColType...)
  return getindex!(M,a...)
end

function getindex(C::tens{W}, a::G...)where W <: Number where G <: Array{Bool,1}
  M = makeArray(C)
  return tens{W}(M[a...])
end

==> code/lib/tensor/getindex_.jl <==
function getindex!(C::AbstractArray, a::genColType...)
  return getindex(C, a...)
end

function getindex!(C::tens{W}, a::genColType...) where W <: Number
  dC = makeArray(C)[a...]
  if typeof(dC) <: Number
    return dC
  else
    return tens{W}(dC)
  end
end
export getindex!

==> code/lib/tensor/ind2pos_.jl <==
@inline function ind2pos!(currpos::Array{Array{X,1},1},k::X,x::Array{X,1},index::X,S::Array{X,1}) where X <: Integer
  @inbounds currpos[k][1] = x[index]-1
  @simd for j = 1:size(S,1)-1
    @inbounds currpos[k][j+1] = fld(currpos[k][j],S[j])
    @inbounds currpos[k][j] = (currpos[k][j]) % S[j] + 1
  end
  @inbounds currpos[k][size(S,1)] = currpos[k][size(S,1)] % S[size(S,1)] + 1
  nothing
end

==> code/lib/tensor/intType.jl <==
"""
intType

intType` = Int64
"""
const intType = Int64
export intType

==> code/lib/tensor/intvecType.jl <==
"""
intvectype

equivalent to `Union{intType,Array{intType,1},Array{intType,2}}`

See also: [`intType`](@ref) [`convIn`](@ref)
"""
const intvecType = Union{intType,Array{intType,1},Array{intType,2},Tuple}
export intvecType

==> code/lib/tensor/inverse_element.jl <==
function inverse_element(x::Number,zero::Real)
  return abs(x) > zero ? 1/x : 0.
end

==> code/lib/tensor/invmat.jl <==
function invmat!(M::denstens;zero::Float64=1E-16)
  return tensorcombination!(M,alpha=(zero...,),fct=inverse_element)
end
export invmat!

function invmat(M::tens{W};zero::Float64=1E-16) where W <: Number
  return tensorcombination(M,alpha=(zero...,),fct=inverse_element)
end
export invmat

function invmat!(M::AbstractArray;zero::Float64=1E-16)
  for a = 1:length(M)
    M[a,a] = abs(M[a,a]) > zero ? 1/M[a,a] : 0.
  end
  return M
end

function invmat(M::AbstractArray;zero::Float64=1E-16)
  outM = zeros(eltype(M),size(M))
  for a = 1:length(M)
    outM = abs(M[a,a]) > zero ? 1/M[a,a] : 0.
  end
  return outM
end

==> code/lib/tensor/joinindex.jl <==


"""
  joinindex!(vec,A,B)

in-place joinindexenatation of tensors `A` (replaced for Qtensors only) and `B` along indices specified in `vec`
"""
function joinindex!(bareinds::intvecType,A::Array{R,N},B::Array{S,N})::Array{typeof(R(1)*S(1)),N} where {R <: Number, S <: Number, N}
inds = convIn(bareinds)

nA = ndims(A)
nB = nA
finalsize = [size(A,i) for i = 1:nA]
@simd for i = 1:length(inds)
  @inbounds a = inds[i]
  @inbounds finalsize[a] += size(B,a)
end
thistype = typeof(eltype(A)(1)*eltype(B)(1))
if length(inds) > 1
  newTensor = zeros(thistype,finalsize...)
else
  dim = length(finalsize)
  newTensor = Array{thistype,dim}(undef,finalsize...)
end
axesA = [1:size(A,a) for a = 1:nA]

notinds = findnotcons(ndims(A),(inds...,))
axesout = Array{UnitRange{intType},1}(undef,nA)
@simd for i = 1:length(notinds)
  @inbounds a = notinds[i]
  @inbounds axesout[a] = 1:finalsize[a] 
end
@simd for i = 1:length(inds)
  @inbounds b = inds[i]
  @inbounds start = size(A,b)+1
  @inbounds stop = finalsize[b]
  @inbounds axesout[b] = start:stop
end

@inbounds newTensor[axesA...] = A
@inbounds newTensor[axesout...] = B

return newTensor
end

function joinindex!(bareinds::intvecType,A::tens{S},B::tens{W}) where {W <: Number, S <: Number}
rA = reshape(A.T,A.size...)
rB = reshape(B.T,B.size...)
C = joinindex!(bareinds,rA,rB)
retType = typeof(S(1)*W(1))
return tens(retType,C)
end

"""
  joinindex(vec,A,B...)

joinindexenatation of tensors `A` and any number of `B` along indices specified in `vec`
"""
function joinindex(inds::intvecType,A::W,B::R...) where {W <: TensType, R <: TensType}
if typeof(A) <: qarray
  C = copy(A)
else
  C = A
end
C = joinindex!(inds,C,B...)
return C
end

"""
  joinindex(A,B,vec)

joinindexenatation of tensors `A` and any number of `B` along indices specified in `vec`
"""
function joinindex(A::W,B::R,inds::intvecType) where {W <: TensType, R <: TensType}
mA,mB = checkType(A,B)
return joinindex(inds,mA,mB)
end
export joinindex

"""
  joinindex!(A,B,vec)

In-place joinindexenatation of tensors `A` and any number of `B` along indices specified in `vec`
"""
function joinindex!(A::W,B::R,inds::intvecType) where {W <: TensType, R <: TensType}
mA,mB = checkType(A,B)
return joinindex!(inds,mA,mB)
end
export joinindex!

==> code/lib/tensor/lastindex.jl <==
import Base.lastindex
"""
    lastindex(Qtens,i)

get the last index of a Qtensor (ex: A[:,1:end]...defines "end")
"""
function lastindex(M::denstens, i::intType)
  return M.size[i]
end

==> code/lib/tensor/length.jl <==
import Base.length
function length(M::denstens)
  return length(M.T)
end

==> code/lib/tensor/makeArray.jl <==
"""
makeArray(Qt)

See: [`makedens`](@ref)
"""
function makeArray(M::denstens)
  return reshape(M.T, size(M))
end

function makeArray(M::Array{T,N}) where {T <: Number, N}
  return M
end
export makeArray

==> code/lib/tensor/makeId.jl <==
function makeId(W::DataType,ldim::Integer;addone::Bool=false,addRightDim::Bool=false)
  oneval = W(1)
  if addone
    if addRightDim
      newsize = intType[ldim,ldim,1]
    else
      newsize = intType[1,ldim,ldim,1]
    end
  else
    newsize = intType[ldim,ldim]
  end
  Id = zeros(W,ldim^2)
  @simd for i = 1:ldim
    @inbounds Id[i + ldim*(i-1)] = oneval
  end
  return tens{W}(newsize,Id)
end

function makeId(A::tens{W},iA::R;addone::Bool=false,addRightDim::Bool=false) where R <: intvecType where W <: Number
  return makeId(W,size(A,iA[1]),addone=addone,addRightDim=addRightDim)
end

function makeId(A::tens{W},iA::R) where R <: Array{Array{intType,1},1} where W <: Number
  Id = makeId(A,iA[1],addone=true,addRightDim=true)
  for g = 2:length(iA)
    addId = makeId(A,iA[g],addone=true,addRightDim=false)
    Id = contract(Id,ndims(Id),addId,1)
  end
  newsize = Int64[size(Id,a) for a = 1:ndims(Id)-1]
  return reshape!(Id,newsize...)
end

function makeId(A::Array{W,N},iA::R;addone::Bool=false,addRightDim::Bool=false) where N where R <: intvecType where W <: Number
  Id = makeId(W,size(A,iA[1]),addone=addone,addRightDim=addRightDim)
  return makedens(Id)
end

function makeId(A::Array{W,N};addone::Bool=false,addRightDim::Bool=false) where N where W <: Number
  Id = makeId(W,size(A,1),addone=addone,addRightDim=addRightDim)
  return makedens(Id)
end

function makeId(A::Array{W,N},iA::R) where N where R <: Array{Array{intType,1},1} where W <: Number
  densA = tens(A)
  Id = makeId(densA,iA)
  return makedens(Id)
end
export makeId

==> code/lib/tensor/makedens.jl <==
"""
makedens(Qt)

converts Qtensor (`Qt`) to dense array
"""
function makedens(M::denstens)
  return M
end
export makedens

==> code/lib/tensor/makepos.jl <==
function makepos(ninds::intType;zero::intType=0)
  pos = Array{intType,1}(undef,ninds)
  pos[1] = zero
  one = zero + 1
  for g = 2:ninds
    pos[g] = one
  end
  return pos
end
export makepos

function position_incrementer!(pos::Array{G,1},sizes::Union{Array{G,1},Tuple}) where G <: intType
  w = 1
  @inbounds pos[w] += 1
  @inbounds while w < length(sizes) && pos[w] > sizes[w]
    @inbounds pos[w] = 1
    w += 1
    @inbounds pos[w] += 1
  end
  nothing
end
export position_incrementer!

==> code/lib/tensor/mult_.jl <==
"""
mult!(A,x)

Multiplies `x*A` (commutative) for dense or quantum tensors

See also: [`*`](@ref) [`add!`](@ref) [`sub!`](@ref) [`div!`](@ref)
"""
function mult!(M::P, num::Number) where P <: Union{denstens,AbstractArray}
  return tensorcombination!(M,alpha=(num...,))
end

function mult!(num::Number,M::P) where P <: Union{denstens,AbstractArray}
  return mult!(M,num)
end
export mult!

==> code/lib/tensor/ndims.jl <==
import LinearAlgebra.ndims
"""
    ndims(A)

number of dimensions of a Qtensor (identical usage to dense `size` call)
"""
function ndims(A::denstens)
  return length(A.size)
end

==> code/lib/tensor/norm.jl <==
import LinearAlgebra.norm
"""
    norm(A)

Froebenius norm of a Qtensor
"""
function norm(A::denstens)
  return norm(A.T)
end
export norm

==> code/lib/tensor/permutedims.jl <==
import Base.permutedims
"""
    permutedims(A,[1,3,2,...])

permutes dimensions of `A`  (identical usage to dense `size` call)

See also: [`permutedims!`](@ref)
"""
function permutedims(M::tens{W}, vec::Array{intType,1}) where W <: Number
  return permutedims!(M,(vec...,))
end

==> code/lib/tensor/permutedims_.jl <==
import Base.permutedims!
"""
    permutedims!(A,[1,3,2,...])

permute dimensions of a Qtensor in-place (no equivalent, but returns value so it can be used identically to `permutedims` on a dense tensor)

See also: [`permutedims`](@ref)
"""
function permutedims!(M::tens{W}, vec::Array{intType,1}) where W <: Number
  return permutedims!(M,(vec...,),M.size...)
end

function permutedims!(M::tens{W}, vec::Tuple) where W <: Number
  return permutedims!(M,vec,M.size...)
end

function permutedims!(M::AbstractArray, vec::Tuple) where W <: Number
  return permutedims(M,vec)
end

"""
   permutedims!(M,vec,x...)

Permutes `M` according to `vec`, but the tensor `M` is reshaped to `x`.  The size of `x` must match `vec`'s size.
"""
function permutedims!(M::tens{W}, vec::Tuple,x::intType...) where W <: Number
  rM = reshape(M.T,x)
  xM = permutedims(rM, vec)
  out = tens(W,xM)
  return out
end

==> code/lib/tensor/plus_sub_mult_div.jl <==
import LinearAlgebra.+
"""
    +(A,B)

adds two tensors `A` and `B` together

See also: [`add!`](@ref)
"""
function +(A::denstens, B::denstens)
  return tensorcombination(A,B)
end

import LinearAlgebra.-
"""
    -(A,B)

subtracts two tensors `A` and `B` (`A`-`B`)

See also: [`sub!`](@ref)
"""
function -(A::denstens, B::denstens)
  return tensorcombination((1,-1),A,B)
end

import Base.*
"""
    *(A,num)

mutiplies a tensor `A` by a number `num`

See also: [`mult!`](@ref)
"""
function *(num::Number, M::denstens)
  return tensorcombination(M,alpha=(num...,))
end

function *(M::denstens, num::Number)
  return num * M
end

import LinearAlgebra./
"""
    /(A,num)

divides a tensor `A` by a number `num`

See also: [`div!`](@ref)
"""
function /(M::denstens, num::Number)
  return tensorcombination(M,alpha=(num...,),fct=/)
end

==> code/lib/tensor/pos2ind_.jl <==
@inline function pos2ind(currpos::NTuple{N,P},S::NTuple{N,P}) where {N, P <: Integer} #where X <: Integer where P <: Union{AbstractArray,Tuple}
  x = 0
  @simd for i = length(S):-1:2
    @inbounds x += currpos[i]-1
    @inbounds x *= S[i-1]
  end
  return currpos[1]+x
end
export pos2ind

@inline function pos2ind!(x::Array{X,1},j::Integer,currpos::Tuple,S::Union{Array{X,1},Tuple}) where X <: Integer
  @inbounds x[j] = currpos[end]
  @simd for i = length(currpos)-1:-1:1
    @inbounds x[j] -= 1
    @inbounds x[j] *= S[i]
    @inbounds x[j] += currpos[i]
  end
  nothing
end

==> code/lib/tensor/print.jl <==
import Base.print
function print(A::denstens...;show::intType = 4)
  showTens(A, show = show)
  nothing
end

==> code/lib/tensor/println.jl <==
import Base.println
 """
      println(A[,show=])

  Idential to `showQtens`

  See also: [`showQtens`](@ref) [`print`](@ref)
  """
function println(A::denstens;show::intType = 4)
  showTens(A, show = show)
  print("\n")
  nothing
end

==> code/lib/tensor/qarray.jl <==
"""
    qarray

Abstract type for either Qtensors

See also: [`Qtens`](@ref)
"""
abstract type qarray end
export qarray

==> code/lib/tensor/rand.jl <==
import Base.rand
"""
    rand(A)

generates a random tensor from inputting another tensor (rank-2) or from quantum number labels; can assign `arrows` for Qtensors if alternate arrow convention is requested
"""
function rand(rho::denstens)
  return tens(rand(eltype(rho), size(rho)))
end

==> code/lib/tensor/reshape.jl <==
import Base.reshape
function reshape(M::tens{W}, S::intType...;merge::Bool=false) where W <: Number
  newMsize = S
  newM = tens{W}(newMsize,M.T)
  return reshape!(newM,S)
end

function reshape(M::tens{W}, S::Array{Array{Int64,1},1};merge::Bool=false) where W <: Number
  newM = tens{W}(M.size,M.T)
  return reshape!(newM,S)
end

==> code/lib/tensor/reshape_.jl <==
function reshape!(M::Union{AbstractArray,tens{W}}, S::Tuple;merge::Bool=false) where W <: Number
  M.size = S
  return M
end

function reshape!(M::Union{AbstractArray,tens{W}}, S::intType...;merge::Bool=false) where W <: Number
  M.size = S
  return M
end

function reshape!(M::Union{AbstractArray,tens{W}}, S::Array{Array{Int64,1},1};merge::Bool=false) where W <: Number
  newsize = ntuple(a->prod(b->size(M,b),S[a]),length(S))
  return reshape!(M,newsize)
end

==> code/lib/tensor/searchindex.jl <==
"""
searchindex(C,a...)

Find element of `C` that corresponds to positions `a`
"""
function searchindex(C::denstens,a::intType...)
  if length(C.T) == 0
    outnum = 0
  elseif length(C.size) == 0
    outnum = C.T[1]
  else
    veca = ntuple(i->a[i],length(a))
    w = pos2ind(veca,C.size)
    outnum = C.T[w]
  end
  return outnum
end
export searchindex


==> code/lib/tensor/setindex_.jl <==
import Base.setindex!
"""
    setindex!(B,A,i...)

puts `A` into the indices of `B` specified by `i` (functionality for tensor class)
"""
function setindex!(B::denstens,A::G,a::genColType...) where G <: Union{denstens,AbstractArray}
  aranges = get_ranges(B.size,a...)
  @inbounds newsize = ntuple(i->length(aranges[i]),length(aranges))

  numthreads = Threads.nthreads()
  pos = [makepos(length(aranges)) for i = 1:numthreads]
  x = Array{intType,1}(undef,numthreads)

  nterms = prod(newsize)
  newT = Array{W,1}(undef,nterms)
  Threads.@threads for z = 1:nterms
    thisthread = Threads.threadid()
    ind2pos!(pos,thisthread,z,A.size)

    @simd for i = 1:length(aranges)
      @inbounds s = pos[thisthread][i]
      @inbounds pos[thisthread][i] = aranges[i][s]
    end
    pos2ind!(x,thisthread,pos,thisthread,B.size)
    @inbounds B.T[x[thisthread]] = A.T[z]
  end

  nothing
end

function setindex!(B::denstens,r::Number,a::Integer...) where G <: Union{denstens,AbstractArray}
  x = pos2ind(a,B.size)
  B.T[x] = r
  nothing
end

==> code/lib/tensor/showTens.jl <==
function showTens(M::denstens;show::intType = 4)
  println("printing regular tensor of type: ", typeof(M))
  println("size = ", M.size)
  maxshow = min(show, size(M.T, 1))
  maxBool = show < size(M.T, 1)
  println("T = ", M.T[1:maxshow], maxBool ? "..." : "")
  nothing
end
export showTens

==> code/lib/tensor/size.jl <==
import LinearAlgebra.size
import Base.size
"""
    size(A[,i=])

gets the size of a Qtensor (identical usage to dense `size` call)
"""
function size(A::denstens)
  return A.size
end

function size(A::denstens,i::Integer)
  return A.size[i]
end

==> code/lib/tensor/sqrt.jl <==
  """
      sqrt!(M)

  Takes the square root of a dense tensor (new tensor created) or Qtensor (in-place)
  """
  function sqrt!(M::denstens)
    return tensorcombination!(M,alpha=(0.5...,),fct=^)
  end
  export sqrt!

  import Base.sqrt
  """
      sqrt(M)

  Takes the square root of a tensor

  See also: [`sqrt`](@ref)
  """
  function sqrt(M::tens{W}) where W <: Number
    return tensorcombination(M,alpha=(0.5...,),fct=^)
  end

==> code/lib/tensor/sub_.jl <==
"""
sub!(A,B[,x=])

Subtracts `A - x*B` (default x = 1) for dense or quantum tensors

See also: [`-`](@ref) [`add!`](@ref) [`sub!`](@ref) [`mult!`](@ref) [`div!`](@ref)
"""
function sub!(A::P,B::P,mult::Number) where P <: Union{denstens,AbstractArray}
  return add!(A,B,-mult)
end

function sub!(A::P,B::P) where P <: Union{denstens,AbstractArray}
  return add!(A,B,-1.)
end
export sub!

==> code/lib/tensor/sum.jl <==
import Base.sum
"""
    sum(A)

sum elements of a Qtensor
"""
function sum(A::denstens)
  return sum(A.T)
end

==> code/lib/tensor/tens.jl <==
"""
tens{Z}

regular tensor type; defined as `tens{W}` for W <: Number

# Fields:
+ `size::Array{intType,1}`: size of base tensor (unreshaped)
+ `T::Array{W,1}`: tensor reshaped into a vector

See also: [`Qnum`](@ref) [`makedens`](@ref) [`checkflux`](@ref)
"""
mutable struct tens{W <: Number} <: denstens
  size::Tuple
  T::Array{W,1}
end
export tens

==> code/lib/tensor/tensor.jl <==
"""
    Module: tensor

Stores functions for the dense tensor (tens) type
"""
module tensor
import LinearAlgebra

...

end

==> code/lib/tensor/tensor_types.jl <==
"""
    denstens

Abstract type for either dense tensors

See also: [`tens`](@ref)
"""
abstract type denstens end
export denstens

"""
    qarray

Abstract type for either Qtensors

See also: [`Qtens`](@ref)
"""
abstract type qarray end
export qarray

"""
    TensType

Abstract type for either Qtensors or AbstractArrays (dense tensors)

See also: [`Qtens`](@ref)
"""
const TensType = Union{qarray,denstens,AbstractArray}
export TensType

const tenstype = TensType
export tenstype

"""
    intType

intType` = Int64
"""
const intType = Int64
export intType

"""
    intvectype

equivalent to `Union{intType,Array{intType,1},Array{intType,2}}`

See also: [`intType`](@ref) [`convIn`](@ref)
"""
const intvecType = Union{intType,Array{intType,1},Array{intType,2},Tuple}
export intvecType

"""
    genColType

All types input into `getindex!` (UnitRange,intType,Array{intType,1},Colon)

See also: [`getindex!`](@ref)
"""
const genColType = Union{UnitRange,intType,Array{intType,1},Colon}
export genColType

==> code/lib/tensor/tensorcombination.jl <==
function tensorcombination!(M::denstens...;alpha::Tuple=ntuple(i->1,length(M)),fct::Function=*) where W <: Number
  Threads.@threads for i = 1:length(M[1])
    x = 0
    @simd for k = 1:length(M)
      @inbounds x += fct(M[k].T[i],alpha[k])
    end
    M[1].T[i] = x
  end
  return M[1]
end
export tensorcombination!

function tensorcombination(M::denstens...;alpha::Tuple=ntuple(i->1,length(M)),fct::Function=*)
  alphamult = prod(alpha)
  Mmult = prod(i->M[i].T[1],1:length(M))
  outType = typeof(alphamult * Mmult)
  newTensor = tens{outType}(M[1].size,zeros(outType,length(M[1])))
  Threads.@threads for i = 1:length(M[1])
    @inbounds newTensor.T[i] = 0
    @simd for k = 1:length(M)
      @inbounds newTensor.T[i] += fct(M[k].T[i],alpha[k])
    end
  end
  return newTensor
end


function tensorcombination(M::AbstractArray...;alpha::Tuple=ntuple(i->1,length(M)),fct::Function=*)
  return sum(k->fct(M[k],alpha[k]),1:length(M))
end

function tensorcombination!(M::AbstractArray...;alpha::Tuple=ntuple(i->1,length(M)),fct::Function=*)
  return tensorcombination(M...,alpha=alpha,fct=fct)
end

function tensorcombination(alpha::Tuple,M::P...;fct::Function=*) where P <: Union{denstens,AbstractArray}
  return tensorcombination(M...,alpha=alpha,fct=fct)
end

function tensorcombination!(alpha::Tuple,M::P...;fct::Function=*) where P <: Union{denstens,AbstractArray}
  return tensorcombination!(M...,alpha=alpha,fct=fct)
end
export tensorcombination

==> code/lib/tensor/unreshape.jl <==
function unreshape!(M::AbstractArray, S::intType...;merge::Bool=false) where W <: Number
  return reshape(M,S...)
end

function unreshape!(M::tens{W}, S::intType...;merge::Bool=false) where W <: Number
  M.size = S
  return M
end
export unreshape!

function unreshape(M::AbstractArray, S::intType...;merge::Bool=false) where W <: Number
  return reshape(M,S...)
end

function unreshape(M::tens{W}, S::intType...;merge::Bool=false) where W <: Number
  newM = tens{W}(M.size,M.T)
  return unreshape!(newM,S...)
end
export unreshape

==> code/lib/tensor/zero.jl <==
import Base.zero
"""
zero(A)

creates a new tensor of the same size as `A` but filled with zeros (same as internal julia function)
"""
function zero(M::tens{T}) where T <: Number
  return tens(zeros(T,M.size))
end
